A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints

A popular paradigm for 3D point cloud registration is by extracting 3D keypoint correspondences, then estimating the registration function from the correspondences using a robust algorithm. However, many existing 3D keypoint techniques tend to produce large proportions of erroneous correspondences or outliers, which significantly increases the cost of robust estimation. An alternative approach is to directly search for the subset of correspondences that are pairwise consistent, without optimising the registration function. This gives rise to the combinatorial problem of matching with pairwise constraints. In this paper, we propose a very efficient maximum clique algorithm to solve matching with pairwise constraints. Our technique combines tree searching with efficient bounding and pruning based on graph colouring. We demonstrate that, despite the theoretical intractability, many real problem instances can be solved exactly and quickly (seconds to minutes) with our algorithm, which makes our approach an excellent alternative to standard robust techniques for 3D registration.

==> anc/demo/buildGraph.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [graph] = buildGraph(C, kps1, kps2, th)
%% C - correspondence set

X = kps1.Location(C(:,1),:);
Y = kps2.Location(C(:,2),:);

[E,Degs] = buildg(X,Y,th,1);
V = union(E(:,1),E(:,2));

% set graph
graph.G.V = V;
graph.G.E = E;
graph.G.D = Degs;

end

==> anc/demo/buildg.cpp <==
#include <math.h>
#include "mex.h"
#include "clique.h"


// Input
#define X_IN    prhs[0] //
#define Y_IN    prhs[1] //
#define TH_IN   prhs[2] //
#define TYPE_IN prhs[3] //  0: inconsistency graph, 1: consistency graph

// Output
#define E_OUT    plhs[0] // Edges
#define D_OUT    plhs[1] // Degrees


class Edge
{
public:
    int u, v;
    Edge(int u, int v): u(u), v(v) {}
};


void mexFunction(int nlhs, mxArray *plhs[], int nrhs, const mxArray *prhs[])
{
    if (nrhs != 4)
    {
        mexErrMsgTxt("Invalid number of parameters. Expected 4 parameters.");
    }
    
    if (!mxIsDouble(X_IN) )
    {
        mexErrMsgTxt("X must be of type double.");
    }
    
    if (!mxIsDouble(Y_IN) )
    {
        mexErrMsgTxt("Y must be of type double.");
    }
    
    const double th = *mxGetPr(TH_IN);
    
    const bool isConsistencyGraph = *mxGetPr(TYPE_IN)>0;
    
    const int n = (int)mxGetM(X_IN); // number of vertices
    
    double *X = mxGetPr(X_IN);
    double *Y = mxGetPr(Y_IN);
    
    std::list<Edge> edges;
    std::vector<int> degs(n,0);
    
    double dx,dy,dz;
    double d1, d2;
    
    for (int i=0; i<n; i++)
    {
        const double &x1i = X[i];
        const double &x2i = X[n+i];
        const double &x3i = X[n*2+i];
        
        const double &y1i = Y[i];
        const double &y2i = Y[n+i];
        const double &y3i = Y[n*2+i];
        
        int d = 0;
        for (int j=0; j<n; j++)
        {
            if (i==j)
            {
                continue;
            }
            
            dx = x1i - X[j];
            dy = x2i - X[n+j];
            dz = x3i - X[n*2+j];
            
            d1 = sqrt( dx*dx + dy*dy + dz*dz );
            
            dx = y1i - Y[j];
            dy = y2i - Y[n+j];
            dz = y3i - Y[n*2+j];
            
            d2 = sqrt( dx*dx + dy*dy + dz*dz );

            if ( fabs (d1 - d2) <= th   )
            {
                if (isConsistencyGraph)
                {
                    edges.push_back(Edge(i,j));
                    d++;
                }
            }
            else
            {
                if (!isConsistencyGraph)
                {
                    edges.push_back(Edge(i,j));
                    d++;
                }
            }
            
        }
        degs[i] = d;
    }
    
    E_OUT = mxCreateNumericMatrix(edges.size(), 2, mxINT32_CLASS, mxREAL);
    D_OUT = mxCreateDoubleMatrix(degs.size(),1, mxREAL);
    
    double *dout = mxGetPr(D_OUT);
    for (int i=0; i<degs.size(); i++)
    {
        dout[i] = degs[i];
    }
    
    int *e = (int *)mxGetPr(E_OUT);
    
    int i=0;
    const size_t numOfEdges = edges.size();
    
    for (std::list<Edge>::const_iterator edge_it = edges.begin(); edge_it != edges.end(); edge_it++)
    {
        e[i]= edge_it->u + 1; // +1 for Matlab's indexes
        e[numOfEdges + i]= edge_it->v + 1;
        i++;
    }
    
}


==> anc/demo/compile.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

mex CXXFLAGS='$CXXFLAGS -Wall -std=c++11' -Iinclude/ ...
    src/pmc.cpp ...
    src/imp_pmc.cpp ...
    src/graph.cpp

mex CXXFLAGS='$CXXFLAGS -Wall -std=c++11' buildg.cpp -Iinclude

==> anc/demo/demo.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

clear, close all
addpath 'extra'

%% Parameters

% Dataset. Please select between 'mian' or 'stanford'.
dataset = 'mian';

% Index of the object. Please select between 1 and 4.
model_id = 1;

% Number of point correspondences.
N=2000;

% Apply a random rotation in an initial transforation before running PMC.
% If 0, the initial rotation is set as the identity. 
use_random_init_rotation = 0;

% Initial tranformation before finding pairwise correspondences.
if use_random_init_rotation
    T_init = affine3d([randrot [0 0 0]'; 100*(rand(1,3)*2-1) 1]);
else
    if strcmp(dataset,'stanford')
        tr=[100 0 0];
    else
        tr=[0 100 0];
    end
    T_init = affine3d([eye(3) [0 0 0]'; tr 1]);
end

%% Load data
load(sprintf('data/%s_%d', dataset, model_id), 'conf')

%% Match keypoints
fprintf('Matching keypoints...\n');

% Obtain correspondences
[H,~] = matchkps(conf.kps1.Location, conf.kps2.Location, conf.hist1, conf.hist2, N);

%% Build Graph

% Apply an initial transformation. 
kps1_init = pctransform(conf.kps1, T_init);
kps2 = conf.kps2;

% Ground truth
G = (T_init.T\conf.G1)/conf.G2;
G(1:3,4)=0;
G(4,4)=1;

fprintf('Building graph...\n');
th = 2*conf.th;
tic
graph = buildGraph(H, kps1_init, kps2, th);
buildGraphTime = toc;
fprintf('building graph time %.3f\n', buildGraphTime);

E = graph.G.E;
V = graph.G.V;

%% Find pairwise consistent correspondences
fprintf('Running PMC...\n');

result = struct();
[result.MC, result.time] = pmc(V,E, 0, 0);

I = result.MC(1,:);
pw = H(I,:); % pairwise consistent correspondences
result.T = eucsvd(kps1_init.Location(pw(:,1),:)', kps2.Location(pw(:,2),:)' )';
result.angErr = rotdist(G(1:3,1:3), result.T(1:3,1:3));
result.trErr = norm(G(1:3,1:3)*G(4,1:3)'-result.T(1:3,1:3)*result.T(4,1:3)');

%% Plot

% We use T_plot for better visualisation only.
if strcmp(dataset, 'stanford')
    T_plot = affine3d([[1 0 0; 0 0 1; 0 -1 0] [0 0 0]'; 0 0 0  1]);
elseif strcmp(dataset, 'mian')
    T_plot = affine3d([[0 0 1; 0 1 0; -1 0 0] [0 0 0]'; 0 0 0  1]);
end

v1_init = pctransform(conf.v1,T_init);

V1 = pctransform(v1_init,T_plot);
V2 = pctransform(conf.v2,T_plot);

% Plot input
figure ('Position', [100, 100, 1000, 400]);
set(gcf,'color','w');
subplot(1,3,1)
X = pctransform(kps1_init,T_plot);
Y = pctransform(kps2,T_plot);

pcshow(V1)
hold on
pcshow(V2)
for i=1:length(H)
    x = X.Location(H(i,1),:);
    y = Y.Location(H(i,2),:);
    plot3([x(1) y(1)], [x(2) y(2)], [x(3) y(3)] ,'-g')
end
hold off, axis off
title('Point correspondences')

% Plot pairwise correspondences
subplot(1,3,2)
pcshow(V1)
hold on
pcshow(V2)

for i=1:length(pw)
    x = X.Location(pw(i,1),:);
    y = Y.Location(pw(i,2),:);
    plot3([x(1) y(1)], [x(2) y(2)], [x(3) y(3)] ,'-g')
end
hold off, axis off
title('Pairwise consistent correspondences')

% Plot alignment
subplot(1,3,3)
title('Alignment')
V1_aligned = pctransform(pctransform(v1_init, affine3d(result.T)),T_plot);
pcshow(V1_aligned)
hold on
pcshow(V2)
hold off, axis off
title('Alignment')

drawnow

%% Outlier ratio
kps1_gt = pctransform (kps1_init, affine3d(G));
X = kps1_gt.Location(H(:,1),:);
Y = kps2.Location(H(:,2),:);
unary_inlrs = evalcsm(X, Y, .5*th);
orat =  1 - sum(unary_inlrs)/length(unary_inlrs);

%% Report
fprintf('\nReport\n')
fprintf('Outlier ratio (unary).............. %.3f\n', orat)
fprintf('Consistency graph\n')
fprintf('   |V|............................. %.d\n', size(V,1))
fprintf('   |E|............................. %.d\n', size(E,1))
fprintf('PMC runtime (seconds).............. %.3f\n', result.time)
fprintf('Pairwise consistent correspondences %d\n', size(I,2))
fprintf('Angular error (degrees)............ %.3f\n', result.angErr*180/pi)
fprintf('Translation error.................. %.3f\n\n', result.trErr)


%% RANSAC (one instance)
fprintf('Running one RANSAC instance...\n')

X = kps1_init.Location(H(:,1),:);
Y = kps2.Location(H(:,2),:);
rsc = struct();
tic
[ rsc.val, rsc.T] = ransac(X, Y, .5*th, .99 ,3600); % one our timeout
rsc.time = toc;

rsc.angErr = rotdist(G(1:3,1:3), rsc.T(1:3,1:3));
rsc.trErr  = norm(G(1:3,1:3)*G(4,1:3)'-rsc.T(1:3,1:3)*rsc.T(4,1:3)');

fprintf('\nRANSAC''s result\n')
fprintf('RANSAC runtime (seconds)........... %.3f\n', rsc.time)
fprintf('Angular error (degrees)............ %.3f\n', rsc.angErr*180/pi)
fprintf('Translation error.................. %.3f\n', rsc.trErr)


==> anc/demo/extra/eucsvd.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function T = eucsvd(X, Y)

numOfPts = size(X,2);

% Centre
tx = mean(X, 2);
ty = mean(Y, 2);

X = X - repmat(tx,1,numOfPts);
Y = Y - repmat(ty,1,numOfPts);
    
% Assemble the correlation matrix H = X * Y'
H=X*Y';

% H = USV'
[U,~,V]=svd(H);
    
% Compute R = V * U'
if det(U)*det(V) < 0
    V(:,3) = -V(:,3);
end
R=V*U';
        
Cx=[eye(3) -tx; 0 0 0  1];
Cy_inv =[eye(3) ty; 0 0 0  1];
T = Cy_inv * [R [0 0 0]'; 0 0 0  1] * Cx;

end


==> anc/demo/extra/evalcsm.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [ Idx ] = evalcsm(X,Y,th)
D = X-Y;
D = D(:,1).^2 + D(:,2).^2 + D(:,3).^2;
Idx = D<=th*th;
end


==> anc/demo/extra/matchkps.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [H, D] = matchkps(X, Y, hist1, hist2, N)

D = zeros(N,1); %allocate
H = zeros(N,2, 'uint32');
k=1; % Count
maxD=0;
maxDIdx=1;

for i=1:size(X,1)
    
    hi = hist1(i,:);
    for j=1:size(Y,1)
        dvec=hi-hist2(j,:);
        d = norm(dvec);
        
        if k<=N
            if d>maxD
                maxD=d;
                maxDIdx=k;
            end
            D(k)=d;
            H(k,:)=[i,j];
            k = k+1;
        elseif d<maxD
            D(maxDIdx)=d;
            H(maxDIdx,:)=[i,j];
            
            % update maxD
            [~,maxDIdx]=max(D);
            maxD = D(maxDIdx);
        end
    end
end

D=D(1:k-1,:);
H=H(1:k-1,:);

end


==> anc/demo/extra/randaxis.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [ ax] = randaxis()

elevation = asin(2*rand()-1);
azimuth   = 2*pi*rand();
[x,y,z] = sph2cart(azimuth,elevation,1);
ax=[x,y,z];

end



==> anc/demo/extra/randrot.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [ R ] = randrot( )
raxis = randaxis();
raxis = raxis/norm(raxis);
R = vrrotvec2mat([raxis rand()*pi]);
end



==> anc/demo/extra/ransac.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [ opt_val, T] = ransac(X, Y, th, p, s)
% Ransac for 6DOF registration
% point correspondences are such that (X(i,:), Y(i,:))
% th - inlier threshold
% p - ransac parameter
% s - timeout in seconds. If <0 run all iterations

numOfPts = size(X,1);

opt_val = 0;
opt_R = eye(3);
opt_tx = zeros(3,1);
opt_ty = zeros(3,1);

%inliers ratio
iter=0;
maxIters=inf;
tic;
while (iter < maxIters) && (toc<s || s<0 )
    
    % Sample 3 points
    sample_idx = randsample(numOfPts,3);
    X_sample = X(sample_idx,:)';
    Y_sample = Y(sample_idx,:)';
    
    % Centre
    tx = mean(X_sample, 2);
    ty = mean(Y_sample, 2);
    
    X_sample = X_sample - repmat(tx,1,3);
    Y_sample = Y_sample - repmat(ty,1,3);
    
    % Assemble the correlation matrix H = X * Y'
    H = X_sample*Y_sample';
    
    % H = USV'
    [U,~,V] = svd(H);
    
    % Compute R = V * U'
    if det(U)*det(V) < 0
        V(:,3) = -V(:,3);
    end
    R=V*U';
    
    % Evaluate
    Xc = X - repmat(tx',numOfPts,1);
    Yc = Y - repmat(ty',numOfPts,1);
    
    res = Xc*R'-Yc;
    res = res(:,1).^2 + res(:,2).^2 + res(:,3).^2;
    val = sum(res<=th*th);
    
    % Update solution and number of iterations
    if val>opt_val
        opt_val = val;
        opt_R = R;
        opt_tx = tx;
        opt_ty = ty;
        w = opt_val/numOfPts;
        maxIters = ceil(log(1-p)/log(1-w^3));
    end
    iter=iter+1; 
end

% Obtain transformation from the consensus
if opt_val>2
    
    Xc = X - repmat(opt_tx',numOfPts,1);
    Yc = Y - repmat(opt_ty',numOfPts,1);
    
    res = Xc*opt_R'-Yc;
    res = res(:,1).^2 + res(:,2).^2 + res(:,3).^2;
    inlrs_idx = res<=th*th;
    
    X_sample = X(inlrs_idx,:);
    Y_sample = Y(inlrs_idx,:);
    
    tx = mean(X_sample)';
    ty = mean(Y_sample)';
      
    Xc = X - repmat(tx',numOfPts,1);
    Yc = Y - repmat(ty',numOfPts,1);
   
    res = Xc*opt_R'-Yc;
    res = res(:,1).^2 + res(:,2).^2 + res(:,3).^2;
    inlrs_idx = res<=th*th;
    
    val = sum(inlrs_idx);
    
     if (val>opt_val)
         opt_val = val;
         opt_tx = tx;
         opt_ty = ty;
     end
     
     % Compute roation
     X_sample = Xc(inlrs_idx,:);
     Y_sample = Yc(inlrs_idx,:);
     R = rot_svd(X_sample, Y_sample);
     
     % Evaluate R,tx,ty
     res = Xc*R'-Yc;
     res = res(:,1).^2 + res(:,2).^2 + res(:,3).^2;
     val = sum(res<=th*th);
     
     if (val>opt_val)
         opt_val = val;
         opt_R = R;
         opt_tx = tx;
         opt_ty = ty;
     end
end

Cx = [eye(3) -opt_tx; 0 0 0  1];
Cy_inv = [eye(3) opt_ty; 0 0 0  1];
T = (Cy_inv * [opt_R [0 0 0]'; 0 0 0  1] * Cx)';

end

function [R]  = rot_svd(X, Y)
% Find a rotation using SVD

% Assemble the correlation matrix
H=X'*Y;

% H = USV'
[U,~,V]=svd(H);

% Compute R = V * U'
if det(U) * det(V) < 0
    V(:,3) = -V(:,3);
end
R=V*U';

end


==> anc/demo/extra/rotdist.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                 A  PRACTICAL  MAXIMUM  CLIQUE
%
%
% This package contains the source code which implements the
% BnB maximum clique algorithm (PMC) in
%
%       A Practical Maximum Clique Algorithm for Matching with 
%                     Pairwise Constraints
%
% The source code, binaries and demo are suplied for academic use only.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [ theta ] = rotdist( S, R)
%Angular distance between two rotation matrices. 

n = norm(S-R,'fro');
theta = 2*asin(n/(2*sqrt(2)));
end



==> anc/demo/include/clique.h <==
////////////////////////////////////////////////////////////////////////////////
//
//                    A  PRACTICAL  MAXIMUM  CLIQUE
//
// This package contains the source code which implements the
// BnB maximum clique algorithm in
// A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints.
//
// The source code, binaries and demo are suplied for academic use only.
//
////////////////////////////////////////////////////////////////////////////////

#ifndef REG_CLIQUE_
#define REG_CLIQUE_

#include "graph.h"
#include <list>

namespace clique {
    
    int pmc( Graph &graph, int lwbnd, bool allMaximumCliques,
            std::list<std::list<int>> &maximumCliques,
            double &ellapsedTime);
}

#endif


==> anc/demo/include/graph.h <==
////////////////////////////////////////////////////////////////////////////////
//
//                    A  PRACTICAL  MAXIMUM  CLIQUE
//
// This package contains the source code which implements the
// BnB maximum clique algorithm in
// A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints.
//
// The source code, binaries and demo are suplied for academic use only.
//
////////////////////////////////////////////////////////////////////////////////

#ifndef graph_hpp
#define graph_hpp

#include <vector>


class Graph
{
public:
    Graph(int *V, int n, int*E, int edges);
    ~Graph();
    
    int numOfVertices() const;
    
    const std::vector<int> &getAdjacency(int v) const;
    bool isAdjacent(int v1, int v2) const;
    
    std::vector<std::vector<char>> &getAdjacencyMatrix();
    
private:
    
    int n; //num of vertices
    
    std::vector<std::vector<int>> adjacencyArray;
    
        
    std::vector<std::vector<char>> adjacencyMatrix;
        
};


#endif


==> anc/demo/readme.txt <==
///////////////////////////////////////////////////////////////////////////
//
//                 A  PRACTICAL  MAXIMUM  CLIQUE
//
//
// This package contains the source code which implements the
// BnB maximum clique algorithm (PMC) in
//
//       A Practical Maximum Clique Algorithm for Matching with 
//                     Pairwise Constraints
//
// The source code, binaries and demo are suplied for academic use only.
///////////////////////////////////////////////////////////////////////////

A demostration of PMC is given in demo.m

We provide mex binaries for Windows, Linux and Mac OS X. 

To compile PMC execute
  compile

---------------------------------------------------------------------------
    DEMO
---------------------------------------------------------------------------
demo.m contains point cloud registration examples. You can use 4 different 
objects from datasets 'mian' and 'stanford'. To change the default object 
please change the variables dataset and model_id in 
line 21 and line 24. The number of correspondences (N) can be set in 
line 27.

Demo program tested under MATLAB Version: R2016a only.


==> anc/demo/src/graph.cpp <==
////////////////////////////////////////////////////////////////////////////////
//
//                    A  PRACTICAL  MAXIMUM  CLIQUE
//
// This package contains the source code which implements the
// BnB maximum clique algorithm in
// A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints.
//
// The source code, binaries and demo are suplied for academic use only.
//
////////////////////////////////////////////////////////////////////////////////

#include "graph.h"
#include <vector>
#include <list>
#include <map>
#include <mex.h>


Graph::Graph(int *V, int n, int *E, int edges)
: n(n)
{
    //Adjacency List
    std::vector<std::list<int>> adjacencyList(n);
    
    int u,v;
    int uidx,vidx;
    
    std::map<int,int> vertexIdx;
    
    for (int i=0; i<n; i++)
    {
        vertexIdx[V[i]]=i;
    }
    
    for (int i=0; i<edges; i++)
    {
        u = E[i];
        v = E[i+edges];
        
        if (u==v)
        {
            mexErrMsgTxt("Edges must connect distinct vertices");
        }
        
        uidx = vertexIdx[u];
        vidx = vertexIdx[v];
        
        if (uidx==vidx)
        {
            mexPrintf("u,v = %d, %d\n",u,v);
            mexPrintf("uidx,vidx = %d, %d\n",uidx,vidx);
            mexErrMsgTxt("edges must connect distinct vertices");
        }
        
        if (uidx<0 || uidx<0 || uidx>=n || uidx>=n)
        {
            mexPrintf("Incorrect edge:  uidx, vidx = %d, %d\n", uidx, vidx);
            mexErrMsgTxt("Incorrect graph definition");
        }
        
        adjacencyList[uidx].push_back(vidx);
        adjacencyList[vidx].push_back(uidx);
    }
    
    adjacencyArray.resize(n);
    adjacencyMatrix.resize(n);
    
    for (int i=0; i<n; i++)
    {
        adjacencyArray[i].resize(adjacencyList[i].size());
        adjacencyMatrix[i].resize(n);
        
        int j = 0;
        
        const std::list<int> &adjacency = adjacencyList[i];
        
        for (std::list<int>::const_iterator nb_it = adjacency.begin(); nb_it != adjacency.end(); nb_it++)
        {
            adjacencyArray[i][j++] = *nb_it;
            adjacencyMatrix[i][*nb_it] = 1;
        }
    }
    
    adjacencyList.clear();    
}

Graph::~Graph()
{
}

const std::vector<int>& Graph::getAdjacency(int v) const
{
    return adjacencyArray[v];
}


bool Graph::isAdjacent(int v1, int v2) const
{
    return adjacencyMatrix[v1][v2];
}

int Graph::numOfVertices() const
{
    return n;
}

std::vector<std::vector<char>> &  Graph::getAdjacencyMatrix() 
{
    return adjacencyMatrix;
}


==> anc/demo/src/imp_pmc.cpp <==
////////////////////////////////////////////////////////////////////////////////
//
//                    A  PRACTICAL  MAXIMUM  CLIQUE
//
// This package contains the source code which implements the
// BnB maximum clique algorithm in
// A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints.
//
// The source code, binaries and demo are suplied for academic use only.
//
////////////////////////////////////////////////////////////////////////////////

#define _USE_MATH_DEFINES
#include <cmath>
#include <limits>
#include <string.h>
#include <iostream>
#include <map>
#include <time.h>

#include "matrix.h"
#include "mex.h"
#include "math.h"

#include "clique.h"

#define MAX(a,b) ((a) > (b) ? a : b)

typedef std::vector<int> VertexList;
typedef std::vector<int> ColourList;

class PMC
{
public:
    
    PMC( Graph &graph):
    graph(graph),
    adjacencyMatrix(graph.getAdjacencyMatrix()),
    maximumCliqueSize(0),
    stackS(),
    stackF(),
    stackColours(),
    nodeCount(0),
    depth(-1),
    startTime(clock())
    {
        const size_t n = graph.numOfVertices();
        R.reserve(n);
        
        stackS.resize(n + 1);
        stackF.resize(n + 1);
        stackColours.resize(n + 1);
        
        for (int i = 0; i < stackS.size(); ++i)
        {
            stackS[i].reserve(n);
            stackF[i].reserve(n);
            stackColours[i].reserve(n);
        }
        
        // Colouring
        verticesWithColour.resize(n);
        for(std::vector<VertexList>::iterator vwc_it = verticesWithColour.begin(); vwc_it != verticesWithColour.end(); vwc_it++)
        {
            vwc_it->reserve(n);
        }
    }
    
    
    VertexList reorder(std::vector<int> const &Degree, size_t maxDegree)
    {
        const size_t n = graph.numOfVertices();
        
        VertexList ordered(n, -1);
                
        std::vector<std::list<int>> verticesByDegree(maxDegree+1, std::list<int>());
        
        for (size_t vertex = 0; vertex < n; ++vertex)
        {
            verticesByDegree[Degree[vertex]].push_back(vertex);
        }
        
        size_t i = 0;
        for (size_t degree = 0; degree <= maxDegree; ++degree)
        {
            const std::list<int> &verticesWithDegree = verticesByDegree[maxDegree-degree];
            for (std::list<int>::const_iterator v_it = verticesWithDegree.begin(); v_it != verticesWithDegree.end(); v_it++)
            {
                ordered[i++] = *v_it;
            }
        }
        return ordered;
    }
    
    
    void init(VertexList &S, ColourList &colouring)
    {
        size_t maxDegree = 0;
        
        const int n = graph.numOfVertices();
        std::vector<int> Degree(n,0);
        
        for (size_t u = 0; u < n; ++u)
        {
            for (size_t v = 0; v < n; ++v)
                if (adjacencyMatrix[u][v])
                    Degree[u]++;
            
            maxDegree = MAX(maxDegree, (size_t)Degree[u]);
        }
        
        S = reorder(Degree, maxDegree);
        
        colouring.reserve(n);
        colouring.clear();
        for (int c = 1; c <= maxDegree; c++)
        {
            colouring.push_back(c);
        }
        
        colouring.resize(n, maxDegree + 1);
    }
    

    int mc(int lwbnd, std::list<std::list<int>> &cliques)
    {
        std::vector<int> &S(stackS[0]);
        std::vector<int> &colours(stackColours[0]);
        
        bool maximumCliqueSizeIsSet(maximumCliqueSize != 0);
        
        init(S, colours);
        
        maximumCliqueSize = lwbnd;
        
        cliques.push_back(std::list<int>());
        
        if (!maximumCliqueSizeIsSet && R.size() < maximumCliqueSize)
        {
            cliques.back().clear();
            cliques.back().insert(cliques.back().end(), S.begin(), S.begin() + maximumCliqueSize);
        }
        
        if (R.size() > maximumCliqueSize)
        {
            cliques.back().clear();
            cliques.back().insert(cliques.back().end(), R.begin(), R.end());
            maximumCliqueSize = R.size();
        }
        
        depth++;
        if (!S.empty())
        {
            std::vector<int> X;
            mxAssert(X.size()==0, "wrong size");
            runPMC(S, X, cliques, colours);
        }
        
        return (int)cliques.back().size();
    }
    
    
    void expansion(VertexList &newP, const VertexList &P, const int chosenVertex)
    {
        newP.resize(P.size());
        
        size_t i=0;
        for (VertexList::const_iterator cand_it = P.begin(); cand_it != P.end(); cand_it++)
        {
            if (adjacencyMatrix[chosenVertex][*cand_it])
            {
                newP[i++] = *cand_it;
            }
        }
        
        newP.resize(i);
    }
    
    
    void reindexColors(VertexList &Colors)
    {
        int prevColor = 0;
        int color;
        for (int i=0; i<Colors.size(); )
        {
            color = Colors[i];
            if (color != prevColor)
            {
                Colors[i++] = color+1;
                while (i<Colors.size() && Colors[i]==color)
                {
                    Colors[i++] = color+1;
                }
                prevColor = color+1;
            }
            else
            {
                i++;
            }
        }
    }

    
    void colour(VertexList &vertices, ColourList &colours)
    {
        if (vertices.empty())
        {
            return;
        }
        
        size_t maxColour = 0;
        size_t colour;
        
        bool hasNeighborWithColour;
       
        for (VertexList::const_iterator v_it = vertices.begin(); v_it != vertices.end(); v_it++)
        {
            const int &vertex = *v_it;
            colour = 0;
            
            for (std::vector<VertexList>::iterator vc_it=verticesWithColour.begin(); vc_it != verticesWithColour.end(); vc_it++)
            {
                const VertexList &vc = *vc_it;
                
                if (vc.empty())
                {
                    break;
                }
                
                hasNeighborWithColour = false;
                
                for (VertexList::const_iterator colouredVertex_it = vc.begin(); colouredVertex_it != vc.end(); colouredVertex_it++)
                {
                    hasNeighborWithColour = adjacencyMatrix[vertex][*colouredVertex_it];

                    if (hasNeighborWithColour)
                    {
                        colour++;
                        break;
                    }
                }
                
                if (!hasNeighborWithColour)
                {
                    break;
                }
            }
            
            verticesWithColour[colour].push_back(vertex);
            maxColour = MAX(maxColour, colour);
        }
        
        int i = 0;
        for (colour=0; colour <= maxColour; ++colour)
        {
            const VertexList &vwc = verticesWithColour[colour];
            for (VertexList::const_iterator v_it = vwc.begin(); v_it != vwc.end(); v_it++)
            {
                vertices[i] = *v_it;
                colours[i] = colour+1;
                i++;
            }
            verticesWithColour[colour].clear();
        }
        colours.resize(i);
    }
    
    
    int findBestPivot(VertexList &S, VertexList &X)
    {
        int pivot = -1;
        int maxIntersectionSize = -1;
        
        for (int i=0; i<S.size()+X.size(); i++)
        {
            int vertex;
            if (i<S.size())
            {
                vertex = S[i];
            }
            else
            {
                vertex = X[i-S.size()];
            }
            
            int neighborCount = 0;
            
            for (VertexList::const_iterator s_it = S.begin(); s_it != S.end(); s_it++)
            {
                if( adjacencyMatrix[*s_it][vertex] )
                {
                    neighborCount++;
                }
            }
            
            // if vertex has more neighbors in P, then update the pivot
            if(neighborCount > maxIntersectionSize)
            {
                maxIntersectionSize = neighborCount;
                pivot = vertex;
            }
        }
        
        return pivot;
    }

    
    void runPMC(VertexList &S, VertexList &F,
                      std::list<std::list<int>> &cliques, ColourList &colours)
    {
        nodeCount++;
        std::vector<int> &newColours(stackColours[R.size()+1]);
        std::vector<int> &newS(stackS[R.size()+1]);
        std::vector<int> &newF(stackF[R.size()+1]);
        
        if (nodeCount%1000 == 0)
        {
            if ( (clock()-startTime)/(float)CLOCKS_PER_SEC > 3600 ) //1 hours timeout 3600
            {
                return;
            }   
        }

        const int pivot = findBestPivot(S, F);
        
        for (int i=S.size()-1; i>=0; i--)
        {
            const int largestColor(colours.back());
            
            if (R.size() + largestColor <= maximumCliqueSize)
            {
                return;
            }
            
            // only expand non adjacent nodes
            if ( !adjacencyMatrix[pivot][S[i]] )
            {
                const int nextVertex = S[i];
                
                //move P[i] to X
                F.push_back(nextVertex);
                S.erase(S.begin()+i);
                R.push_back(nextVertex);
                
                colours.erase(colours.begin()+i);
                reindexColors(colours);
                
                //find the childrend of nextVertex
                expansion(newS, S, nextVertex);
                
                if ( !newS.empty() )
                {
                    newColours.resize(newS.size());
                    
                    colour(newS, newColours);
                    
                    if (R.size() + newColours.back() > maximumCliqueSize)
                    {
                        expansion(newF, F, nextVertex);

                        depth++;
                        runPMC(newS, newF, cliques, newColours);
                        depth--;
                    }
                }
                else if (R.size() > maximumCliqueSize)
                {
                    cliques.back().clear();
                    cliques.back().insert(cliques.back().end(), R.begin(), R.end());
                    maximumCliqueSize = R.size();
                }
                
                R.pop_back();
                
            }// for selected nodes to expand
        }
    }
    
    ~PMC(){}
    
private:
    Graph &graph;
    std::vector<std::vector<char>> &adjacencyMatrix;
    
    size_t maximumCliqueSize;
    std::vector<int> R;
    std::vector<std::vector<int>> stackS;
    std::vector<std::vector<int>> stackF;
    std::vector<std::vector<int>> stackColours;
    
    size_t nodeCount;
    int depth;
    clock_t startTime;
    
    std::vector<std::vector<int>> verticesWithColour;
    
};

int clique::pmc(Graph &graph, int lwbnd, bool findAll, std::list<std::list<int>> &cliques, double &runtime)
{
    PMC alg(graph);
    
    clock_t start = clock();
    int q = alg.mc(lwbnd, cliques);
    clock_t end = clock();
    runtime = (double)(end-start)/(double)(CLOCKS_PER_SEC);

    return q;
}


==> anc/demo/src/pmc.cpp <==
////////////////////////////////////////////////////////////////////////////////
//
//                    A  PRACTICAL  MAXIMUM  CLIQUE
//
// This package contains the source code which implements the
// BnB maximum clique algorithm in
// A Practical Maximum Clique Algorithm for Matching with Pairwise Constraints.
//
// The source code, binaries and demo are suplied for academic use only.
//
////////////////////////////////////////////////////////////////////////////////

#include "mex.h"
#include "clique.h"

// Input
#define V_IN   prhs[0] // Graph's vertices
#define E_IN   prhs[1] // Graph's edges
#define LW_IN  prhs[2] // Maximal clique lower bound
#define AC_IN  prhs[3] // 0-1 Flag. 1: find all maximal cliques: 0: return one maximal clique
                       // current version works only with flag set as 0
// Output
#define C_OUT    plhs[0] // Maximum cliques
#define ET_OUT   plhs[1] // Ellapsed time


void mexFunction(int nlhs, mxArray *plhs[], int nrhs, const mxArray *prhs[])
{
    if (nrhs != 4)
    {
        mexErrMsgTxt("Invalid number of parameters. Expected 4 parameters.");
    }
    
    if (!mxIsInt32(V_IN) )
    {
        mexErrMsgTxt("Vertices must be of type int.");
    }
    
    if (!mxIsInt32(E_IN) )
    {
        mexErrMsgTxt("Edges must be of type int.");
    }
   
    const int edges = (int)mxGetM(E_IN);
    const int n = std::max( (int)mxGetM(V_IN), (int)mxGetN(V_IN)); // number of vertices
    
    
    const int lwbnd = (int)*mxGetPr(LW_IN);
    const bool acFlag = (int)*mxGetPr(AC_IN);
    
    
    int *Vpr = (int *)mxGetPr(V_IN);
    int *Epr = (int *)mxGetPr(E_IN);
    
    Graph graph(Vpr, n, Epr, edges);
    
    std::list<std::list<int>> maximumCliques;
    
    
    double ellapsedTime;
    int q = clique::pmc(graph,lwbnd,acFlag,maximumCliques, ellapsedTime);
    
    ET_OUT = mxCreateDoubleScalar(ellapsedTime);
    
    
    
    const size_t maximumCliquesSize = maximumCliques.size();
    
    C_OUT = mxCreateNumericMatrix(maximumCliquesSize, q, mxINT32_CLASS, mxREAL);
    
    int *CPr = (int *)mxGetPr(C_OUT);
    
    int i=0;
    for (std::list<std::list<int>>::const_iterator it = maximumCliques.begin(); it != maximumCliques.end(); ++it)
    {
        const std::list<int> &clique = *it;
        
        int j=0;
        //for (const int v: clique)
        
        std::list<int>::const_iterator clique_it;
        for (clique_it = clique.begin(); clique_it != clique.end(); ++clique_it) 
        {
            CPr[i+j*maximumCliquesSize] = Vpr[*clique_it];
            j++;
        }
        i++;
    }

}

